Binary quantization using Belief Propagation with decimation over factor graphs of LDGM codes

We propose a new algorithm for binary quantization based on the Belief Propagation algorithm with decimation over factor graphs of Low Density Generator Matrix (LDGM) codes. This algorithm, which we call Bias Propagation (BiP), can be considered as a special case of the Survey Propagation algorithm proposed for binary quantization by Wainwright et al. [8]. It achieves the same near-optimal rate-distortion performance with a substantially simpler framework and 10-100 times faster implementation. We thus challenge the widespread belief that binary quantization based on sparse linear codes cannot be solved by simple Belief Propagation algorithms. Finally, we give examples of suitably irregular LDGM codes that work with the BiP algorithm and show their performance.

==> figures/H.m <==
function y=H(x)
% The entropy function

if x < 0 | x > 1
    disp('Argument out of range (must be in the interval {0,1])');
end

if x == 0 | x == 1
    y = 0;
else
    y = - x * log2(x) - (1 - x) * log2(1 - x);
end

==> figures/invH.m <==
function y=invH(x)
% The inverse entropy function H^(-1)(x), where H(x) = -x log2(x) - (1-x)log2(1-x)
% The inverse is for the left branch of H(x) on [0,1/2]

epsilon = 0.000000001;
Left  = 0;
Right = 1/2;
HL = H(Left)-x;
HR = H(Right)-x;
accuracy = 1;

while accuracy > epsilon
    y = (Left+Right)/2;
    Hy = H(y)-x;
    if Hy*HL < 0
        Right = y;
        HR=Hy;
    else
        Left = y;
        HL=Hy;
    end
    accuracy = abs(Right - Left);
end

==> figures/quantization_rd_graph.m <==
figure;
D = 0:0.01:0.5;
for i=1:numel(D)
    R(i) = 1-H(D(i));
end
hold on;
plot(R,D, 'r-');
%plot my results
%n=10k
plot([0.37, 0.5, 0.65, 0.75], [0.1642, 0.1151, 0.0715, 0.0461], '.');
%n=100k
%plot([0.37, 0.5, 0.65, 0.75], [0.1621, 0.1128, 0.0696, 0.0441], '+');
xlim([0.3, 1]);
title('title'); xlabel('xlabel'); ylabel('ylabel');
